The Lebesgue Constant for the Periodic Franklin System

We identify the torus with the unit interval $[0,1)$ and let $n,\nu\in\mathbb{N}$, $1\leq \nu\leq n-1$ and $N:=n+\nu$. Then we define the (partially equally spaced) knots \[ t_{j}=\{[c]{ll}% \frac{j}{2n}, & \text{for}j=0,...,2\nu, \frac{j-\nu}{n}, & \text{for}j=2\nu+1,...,N-1.] Furthermore, given $n,\nu$ we let $V_{n,\nu}$ be the space of piecewise linear continuous functions on the torus with knots $\{t_j:0\leq j\leq N-1\}$. Finally, let $P_{n,\nu}$ be the orthogonal projection operator of $L^{2}([0,1))$ onto $V_{n,\nu}.$ The main result is \[\lim_{n\rightarrow\infty,\nu=1}\|P_{n,\nu}:L^\infty\rightarrow L^\infty\|=\sup_{n\in\mathbb{N},0\leq \nu\leq n}\|P_{n,\nu}:L^\infty\rightarrow L^\infty\|=2+\frac{33-18\sqrt{3}}{13}.\] This shows in particular that the Lebesgue constant of the classical Franklin orthonormal system on the torus is $2+\frac{33-18\sqrt{3}}{13}$.

==> anc/periodiccodeinvgram.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     18696,        555]
NotebookOptionsPosition[     18021,        529]
NotebookOutlinePosition[     18506,        547]
CellTagsIndexPosition[     18463,        544]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Lebesgue Constant for the Periodic Franklin System\
\>", "Subtitle",
 CellChangeTimes->{{3.5202323256055584`*^9, 3.5202323578304014`*^9}}],

Cell["\<\
This MATHEMATICA Notebook is to provide the code with that Table 1 of the \
paper \[OpenCurlyDoubleQuote]The Lebesgue Constant for the Periodic Franklin \
System\[CloseCurlyDoubleQuote] with arXiv link arXiv:1103.1950 is calculated:\
\>", "Text",
 CellChangeTimes->{{3.520232359436494*^9, 3.520232378287572*^9}, {
  3.5202324083032885`*^9, 3.520232442965271*^9}, {3.520232484497647*^9, 
  3.5202325223408113`*^9}, {3.5202325943589306`*^9, 3.5202325980981445`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   RowBox[{"2", "+", 
    SqrtBox["3"]}]}], ";", 
  RowBox[{"\[Alpha]", "=", 
   RowBox[{"Log", "[", "\[Lambda]", "]"}]}], ";", 
  RowBox[{
   RowBox[{"\[Phi]", "[", "t_", "]"}], ":=", 
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox["t", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "t"}], ")"}], "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox["3"]], 
     RowBox[{"Sinh", "[", 
      RowBox[{"\[Alpha]", " ", "k"}], "]"}]}], "/;", 
    RowBox[{"k", "\[GreaterEqual]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "k_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"k", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", "k_", "]"}], ":=", 
     RowBox[{"Cosh", "[", 
      RowBox[{"\[Alpha]", " ", "k"}], "]"}]}], ";"}], "/;", 
   RowBox[{"k", "\[GreaterEqual]", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "k_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"k", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"n_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"A", "[", "n", "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], 
     RowBox[{"B", "[", 
      RowBox[{"2", "\[Nu]"}], "]"}], 
     RowBox[{"B", "[", 
      RowBox[{"n", "-", 
       RowBox[{"2", "\[Nu]"}]}], "]"}]}], "-", 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"n_", ",", "\[Nu]_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"B", "[", 
       RowBox[{"j", "-", "k"}], "]"}]}], "+", 
     RowBox[{"B", "[", 
      RowBox[{"n", "-", "j", "+", "k"}], "]"}], "+", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{
        RowBox[{"2", "\[Nu]"}], "-", "j"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n", "-", 
        RowBox[{"2", "\[Nu]"}], "+", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"B", "[", "k", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n", "-", "j"}], "]"}], "+", 
        RowBox[{"3", 
         RowBox[{"B", "[", 
          RowBox[{
           RowBox[{"2", "\[Nu]"}], "-", "j"}], "]"}], 
         RowBox[{"B", "[", 
          RowBox[{"n", "-", 
           RowBox[{"2", "\[Nu]"}]}], "]"}]}]}], ")"}]}]}], "/;", 
    RowBox[{
     RowBox[{"0", "\[LessEqual]", "j", "\[LessEqual]", 
      RowBox[{
       RowBox[{"2", "\[Nu]"}], "-", "1"}]}], "&&", 
     RowBox[{"k", "\[LessEqual]", "j"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"n_", ",", "\[Nu]_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"B", "[", 
       RowBox[{"k", "-", "j"}], "]"}]}], "+", 
     RowBox[{"B", "[", 
      RowBox[{"n", "-", "k", "+", "j"}], "]"}], "+", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{
        RowBox[{"2", "\[Nu]"}], "-", "k"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n", "-", 
        RowBox[{"2", "\[Nu]"}], "+", "j"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"B", "[", "j", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n", "-", "k"}], "]"}], "+", 
        RowBox[{"3", 
         RowBox[{"B", "[", 
          RowBox[{
           RowBox[{"2", "\[Nu]"}], "-", "k"}], "]"}], 
         RowBox[{"B", "[", 
          RowBox[{"n", "-", 
           RowBox[{"2", "\[Nu]"}]}], "]"}]}]}], ")"}]}]}], "/;", 
    RowBox[{
     RowBox[{"0", "\[LessEqual]", "j", "\[LessEqual]", 
      RowBox[{
       RowBox[{"2", "\[Nu]"}], "-", "1"}]}], "&&", 
     RowBox[{"j", "\[LessEqual]", "k", "\[LessEqual]", 
      RowBox[{"2", "\[Nu]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"n_", ",", "\[Nu]_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{"k", "-", "j"}], "]"}], "+", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"k", "-", 
           RowBox[{"2", "\[Nu]"}]}], "]"}], 
         RowBox[{"B", "[", 
          RowBox[{
           RowBox[{"2", "\[Nu]"}], "-", "j"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"B", "[", 
      RowBox[{"n", "-", "k", "+", "j"}], "]"}], "+", 
     RowBox[{
      RowBox[{"B", "[", "j", "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n", "-", "k"}], "]"}]}]}], "/;", 
    RowBox[{
     RowBox[{"0", "\[LessEqual]", "j", "\[LessEqual]", 
      RowBox[{
       RowBox[{"2", "\[Nu]"}], "-", "1"}]}], "&&", 
     RowBox[{
      RowBox[{"2", "\[Nu]"}], "\[LessEqual]", "k", "\[LessEqual]", 
      RowBox[{"n", "-", "1"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"n_", ",", "\[Nu]_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{"j", "-", "k"}], "]"}], "+", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"j", "-", 
           RowBox[{"2", "\[Nu]"}]}], "]"}], 
         RowBox[{"B", "[", 
          RowBox[{
           RowBox[{"2", "\[Nu]"}], "-", "k"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"B", "[", 
      RowBox[{"n", "-", "j", "+", "k"}], "]"}], "+", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n", "-", "j"}], "]"}], 
      RowBox[{"B", "[", "k", "]"}]}]}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "\[Nu]"}], "\[LessEqual]", "j", "\[LessEqual]", 
      RowBox[{"n", "-", "1"}]}], "&&", 
     RowBox[{"k", "\[LessEqual]", 
      RowBox[{"2", "\[Nu]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"n_", ",", "\[Nu]_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"B", "[", 
       RowBox[{"j", "-", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"k", "-", 
        RowBox[{"2", "\[Nu]"}]}], "]"}], 
      RowBox[{"B", "[", 
       RowBox[{"n", "-", "j", "+", 
        RowBox[{"2", "\[Nu]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n", "-", "j"}], "]"}], 
      RowBox[{"B", "[", "k", "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], 
      RowBox[{"B", "[", 
       RowBox[{"k", "-", 
        RowBox[{"2", "\[Nu]"}]}], "]"}], 
      RowBox[{"B", "[", 
       RowBox[{"2", "\[Nu]"}], "]"}], 
      RowBox[{"B", "[", 
       RowBox[{"n", "-", "j"}], "]"}]}]}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "\[Nu]"}], "\[LessEqual]", "j", "\[LessEqual]", 
      RowBox[{"n", "-", "1"}]}], "&&", 
     RowBox[{
      RowBox[{"2", "\[Nu]"}], "\[LessEqual]", "k", "\[LessEqual]", 
      "j"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"n_", ",", "\[Nu]_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"B", "[", 
       RowBox[{"k", "-", "j"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n", "-", "k"}], "]"}], 
      RowBox[{"B", "[", "j", "]"}]}], "+", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"j", "-", 
        RowBox[{"2", "\[Nu]"}]}], "]"}], 
      RowBox[{"B", "[", 
       RowBox[{"n", "-", "k", "+", 
        RowBox[{"2", "\[Nu]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], 
      RowBox[{"B", "[", 
       RowBox[{"2", "\[Nu]"}], "]"}], 
      RowBox[{"B", "[", 
       RowBox[{"n", "-", "k"}], "]"}], 
      RowBox[{"B", "[", 
       RowBox[{"j", "-", 
        RowBox[{"2", "\[Nu]"}]}], "]"}]}]}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "\[Nu]"}], "\[LessEqual]", "j", "\[LessEqual]", 
      RowBox[{"n", "-", "1"}]}], "&&", 
     RowBox[{"j", "\[LessEqual]", "k", "\[LessEqual]", 
      RowBox[{"n", "-", "1"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"n_", ",", "\[Nu]_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"DD", "[", 
      RowBox[{"n", ",", "\[Nu]"}], "]"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["3", "2"], 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], 
         RowBox[{
          RowBox[{"2", "\[Nu]"}], "-", "1"}]], 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"k", "+", "j"}]], 
              RowBox[{"g", "[", 
               RowBox[{"n", ",", "\[Nu]", ",", "j", ",", "k"}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"k", "+", "1"}], ",", "n"}], "]"}]}]], 
              RowBox[{"g", "[", 
               RowBox[{"n", ",", "\[Nu]", ",", "j", ",", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"k", "+", "1"}], ",", "n"}], "]"}]}], "]"}]}]], "<",
             "0"}], ",", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"Abs", "[", 
             FractionBox[
              RowBox[{"g", "[", 
               RowBox[{"n", ",", "\[Nu]", ",", "j", ",", "k"}], "]"}], 
              RowBox[{"g", "[", 
               RowBox[{"n", ",", "\[Nu]", ",", "j", ",", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"k", "+", "1"}], ",", "n"}], "]"}]}], "]"}]], "]"}],
             "]"}], ",", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"g", "[", 
             RowBox[{"n", ",", "\[Nu]", ",", "j", ",", "k"}], "]"}], "]"}], 
           "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"g", "[", 
             RowBox[{"n", ",", "\[Nu]", ",", "j", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"k", "+", "1"}], ",", "n"}], "]"}]}], "]"}], "]"}]}], 
          ")"}]}]}]}], "+", 
      RowBox[{"3", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"k", "=", 
          RowBox[{"2", "\[Nu]"}]}], 
         RowBox[{"n", "-", "1"}]], 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"k", "+", "j"}]], 
              RowBox[{"g", "[", 
               RowBox[{"n", ",", "\[Nu]", ",", "j", ",", "k"}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"k", "+", "1"}], ",", "n"}], "]"}]}]], 
              RowBox[{"g", "[", 
               RowBox[{"n", ",", "\[Nu]", ",", "j", ",", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"k", "+", "1"}], ",", "n"}], "]"}]}], "]"}]}]], "<",
             "0"}], ",", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"Abs", "[", 
             FractionBox[
              RowBox[{"g", "[", 
               RowBox[{"n", ",", "\[Nu]", ",", "j", ",", "k"}], "]"}], 
              RowBox[{"g", "[", 
               RowBox[{"n", ",", "\[Nu]", ",", "j", ",", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"k", "+", "1"}], ",", "n"}], "]"}]}], "]"}]], "]"}],
             "]"}], ",", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"g", "[", 
             RowBox[{"n", ",", "\[Nu]", ",", "j", ",", "k"}], "]"}], "]"}], 
           "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"g", "[", 
             RowBox[{"n", ",", "\[Nu]", ",", "j", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"k", "+", "1"}], ",", "n"}], "]"}]}], "]"}], "]"}]}], 
          ")"}]}]}]}]}], ")"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.519965012288909*^9, 3.519965211735257*^9}, {
  3.519965258145338*^9, 3.5199656416096067`*^9}, {3.519965672903261*^9, 
  3.519965684462881*^9}, {3.5199657249761515`*^9, 3.519965746176589*^9}, {
  3.519965800932684*^9, 3.5199660068228436`*^9}, {3.5199661861763563`*^9, 
  3.519966189577162*^9}, {3.5199662420868535`*^9, 3.5199662432880554`*^9}, {
  3.519966436786522*^9, 3.5199664885318117`*^9}, {3.519966681972149*^9, 
  3.519966751033469*^9}, {3.5199670877132564`*^9, 3.5199671336709366`*^9}, {
  3.519967168287397*^9, 3.519967266941969*^9}, {3.5199674202122364`*^9, 
  3.5199674336750593`*^9}, {3.519967563592086*^9, 3.519967563982087*^9}, {
  3.5199676078805637`*^9, 3.5199676082861643`*^9}, {3.519967643277025*^9, 
  3.519967643854226*^9}, {3.51996769194911*^9, 3.5199676922767105`*^9}, {
  3.5199677347555847`*^9, 3.519967854610594*^9}, {3.5202320830936875`*^9, 
  3.5202320870749154`*^9}}],

Cell[TextData[{
 "Change the values of \[Nu] to obtain other values of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"\[LeftDoubleBracketingBar]", 
     SubscriptBox["P", 
      RowBox[{"n", ",", "\[Nu]"}]], "\[RightDoubleBracketingBar]"}], 
    "\[Infinity]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.520232104833931*^9, 3.520232157889966*^9}, {
  3.520232288230421*^9, 3.5202323165940433`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", 
         RowBox[{"n", ",", "\[Nu]", ",", "j"}], "]"}], ",", "9"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", 
     RowBox[{
      RowBox[{"2", "\[Nu]"}], "+", "1"}], ",", "20"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.52030229491739*^9, 3.52030229499539*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.84444444444444444444330670142389583655`9.", ",", 
   "1.9999999999999999999999999999999457165`9.", ",", 
   "2.06951871657754010695187165775395454555`9.", ",", 
   "2.0995169082125603864734299516907642204`9.", ",", 
   "2.1222738417860369079881275003225647657`9.", ",", 
   "2.12904795462934997818718748951299639246`9.", ",", 
   "2.13550178463820516386223520140900579303`9.", ",", 
   "2.13721808117930633017072617326957035666`9.", ",", 
   "2.13897416442542219600212638891301325761`9.", ",", 
   "2.13942679999402945106329273628666588907`9.", ",", 
   "2.13989928799113260593208106535040323796`9.", ",", 
   "2.14002004833652510688599475895721193884`9.", ",", 
   "2.14014679135707908164558356302806097806`9.", ",", 
   "2.14017911139062341427964254355836282159`9.", ",", 
   "2.14021308215853445641538668304003282436`9.", ",", 
   "2.1402217395845658149795387954408534318`9.", ",", 
   "2.1402308427481261621619113874994465025`9.", ",", 
   "2.14023316230450689622616711130071615606`9."}], "}"}]], "Output",
 CellChangeTimes->{
  3.519966489296213*^9, 3.519966752999073*^9, {3.519967125324922*^9, 
   3.519967135152939*^9}, 3.5199671835754237`*^9, 3.51996722171749*^9, {
   3.5199672592043552`*^9, 3.519967283181597*^9}, 3.51996744528148*^9, 
   3.5199675803465157`*^9, 3.5199676236209908`*^9, 3.5199676589706526`*^9, 
   3.5199677066131353`*^9, {3.519967748670809*^9, 3.5199678666226144`*^9}, 
   3.5203023109074173`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 673},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingPageRange->{Automatic, Automatic},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 148, 3, 74, "Subtitle"],
Cell[730, 27, 474, 7, 66, "Text"],
Cell[1207, 36, 14161, 421, 893, "Input",
 InitializationCell->True],
Cell[15371, 459, 460, 13, 44, "Text"],
Cell[CellGroupData[{
Cell[15856, 476, 664, 20, 71, "Input"],
Cell[16523, 498, 1470, 27, 68, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

